Terrestrial planet formation by torque-driven convergent migration of planetary embryos

Massive cores of the giant planets are thought to have formed in a gas disk by accretion of pebble-size particles whose accretional cross-section is enhanced by aerodynamic gas drag [1][2]. A commonly held view is that the terrestrial planet system formed later (30-200 Myr after the dispersal of the gas disk) by giant collisions of tens of roughly Mars-size protoplanets [3]. Here we propose, instead, that the terrestrial planets formed earlier by gas-driven convergent migration of protoplanets toward $\sim\!1\,{\rm au}$ (related ref. [4] invoked a different process to concentrate planetesimals). To investigate situations in which convergent migration occurs, we developed a radiation-hydrodynamic model with realistic opacities [5][6] to determine the thermal structure of the gas and pebble disks in the terrestrial planet zone. We find that protoplanets rapidly grow by mutual collisions and pebble accretion, and gain orbital eccentricities by gravitational scattering and the hot-trail effect [7][8]. The orbital structure of the terrestrial planet system is well reproduced in our simulations, including its tight mass concentration at 0.7-1 au and the small sizes of Mercury and Mars. The early-stage protosolar disk temperature exceeds 1500 K inside 0.4 au implying that Mercury grew in a highly reducing environment, next to the evaporation lines of iron and silicates, influencing Mercury's bulk composition [9]. In a late-stage cold gas disk, accretion of icy/hydrated pebbles would contribute to Earth's water budget.

==> fargo_terr.sh <==
#!/bin/sh

FILE=fargo_terr

pdflatex $FILE

bibtex $FILE
pdflatex $FILE
pdflatex $FILE

exit



==> figs.sh <==
#!/bin/sh

FILE=figs

pdflatex $FILE

bibtex $FILE
pdflatex $FILE
pdflatex $FILE

exit



==> supplement.sh <==
#!/bin/sh

FILE=supplement

pdflatex $FILE

bibtex $FILE
pdflatex $FILE
pdflatex $FILE

exit



==> wc.sh <==
#!/bin/sh

echo "abstract:\nmain text:\nmethods:\nfigures:\n" > wc.out

echo "200-300\n1500\n3000\n500\n" >> wc.out

awk '/end{abstract}/{ i=0; }(i==1){ gsub("\\\\cite{.*}",""); print; }/begin{abstract}/{ i=1; }' fargo_terr.tex > wc.tmp1; wc -w wc.tmp1 >> wc.out

awk '/begin{methods}/{ i=0; }(i==1) && !/^%%/{ gsub("\\\\cite{.*}",""); print; }/end{abstract}/{ i=1; }' fargo_terr.tex > wc.tmp2; wc -w wc.tmp2 >> wc.out

awk '/end{methods}/{ i=0; }(i==1){ gsub("\\\\cite{.*}",""); print; }/begin{methods}/{ i=1; }' fargo_terr.tex > wc.tmp3; wc -w wc.tmp3 >> wc.out

awk '/end{figure}/{ i=0; }(i==1) && !/^\\[a-z]/{ gsub("\\\\cite{.*}",""); print; }/caption/{ i=1; }' fargo_terr.tex > wc.tmp4; wc -w wc.tmp4 >> wc.out
awk '/end{figure}/{ i=0; }(i==1) && !/^\\[a-z]/{ gsub("\\\\cite{.*}",""); print; }/caption/{ i=1; }' figs.tex > wc.tmp4; wc -w wc.tmp4 >> wc.out

wc -w summary.txt >> wc.out

cat wc.out



